A hydrodynamic slender-body theory for local rotation at zero Reynolds number

Slender objects are commonplace in microscale flow problems, from soft deformable sensors to biological filaments such as flagella and cilia. Whilst much research has focussed on the local translational motion of these slender bodies, relatively little attention has been given to local rotation, even though it can be the dominant component of motion. In this study, we explore a classically motivated ansatz for the Stokes flow around a rotating slender body via superposed rotlet singularities, which leads us to pose an alternative ansatz that accounts for both translation and rotation. Through an asymptotic analysis that is supported by numerical examples, we determine the suitability of these flow ansatzes for capturing the fluid velocity at the surface of a slender body, assuming local axisymmetry of the object but allowing the cross-sectional radius to vary with arclength. In addition to formally justifying the presented slender-body ansatzes, this analysis reveals a markedly simple relation between the local angular velocity and the torque exerted on the body, which we term resistive torque theory. Though reminiscent of classical resistive force theories, this local relation is found to be algebraically accurate in the slender-body aspect ratio, even when translation is present, and is valid and required whenever local rotation contributes to the surface velocity at leading asymptotic order.

==> figs/approximatingI1/main.m <==
clear all
close all

ep = 1e-2;
e = sqrt(1-ep^2);
eta = @(s) (1 - s.^2).^(0.5);

I1 = @(s) ((e-s)./((s-e).^2 + ep^2*eta(s).^2).^0.5 - (-e-s)./((s+e).^2 + ep^2*eta(s).^2).^0.5) ./ (ep^2 .* eta(s).^2);
I1MidApprox = @(s) 2 ./ (ep^2 .* eta(s).^2);
normalisation = @(s) (ep^2 * eta(s).^2);

ses = linspace(-e,e,1e4);

figure
hold on
plot(ses, I1(ses) .* normalisation(ses),'Color','black','LineWidth',2,'LineStyle','-')
plot(ses, I1MidApprox(ses) .* normalisation(ses),'Color',0.7*[1,1,1],'LineWidth',2,'LineStyle','--')

xlim(1.1*[-1,0])
ylim([0.9,2.1])
box on
xlabel('$s$')
ylabel('$\epsilon^2\eta^2 I_1$')
set(gca,'YTick',[1,1.5,2])
set(gcf,'Position',[680   586   874   361])

axes('Position',[0.430280776127354,0.32554868953761,0.392390011890615,0.469230769230772])
box on
hold on
plot(ses, I1(ses) .* normalisation(ses),'Color','black','LineWidth',2,'LineStyle','-')
plot(ses, I1MidApprox(ses) .* normalisation(ses),'Color',0.7*[1,1,1],'LineWidth',2,'LineStyle','--')
xlims = [-1,-0.95];
ylims = [1.95,2.01];
xlim(xlims)
ylim(ylims)

exportgraphics(gcf,'approximatingI1.eps','ContentType','vector')

==> figs/axiallyRotatingBodies/centrelines.m <==
function [x, y, z, dx, dy, dz, tRange, centrelineLab] = centrelines(selection)
%% CENTRELINES returns function handles x,y,z, parameter range tRange, and a
% label centrelineLab corresponding to the integer selection made.
    switch selection
        case 'A'
            x = @(t) t; dx = @(t) 1 + 0*t;
            y = @(t) 0*t; dy = @(t) 0*t;
            z = @(t) 0*t; dz = @(t) 0*t;
            tRange = [-1,1];
            centrelineLab = '(t,0,0)';
        case 'B'
            x = @(t) t; dx = @(t) 1 + 0*t;
            y = @(t) t.^2; dy = @(t) 2*t;
            z = @(t) 0*t; dz = @(t) 0*t;
            tRange = [-1,1];
            centrelineLab = '(t,t^2,0)';
        case 'C'
            x = @(t) sin(t); dx = @(t) cos(t);
            y = @(t) sin(t).*cos(t); dy = @(t) cos(2*t);
            z = @(t) 0*t; dz = @(t) 0*t;
            tRange = [pi/2,3*pi/2];
            centrelineLab = '(sin(t),sin(t)cos(t),0)';
        case 'D'
            x = @(t) t.^0.25.*sin(t); dx = @(t) t.^0.25.*cos(t) + 0.25*t.^(-0.75).*sin(t);
            y = @(t) t.^0.25.*cos(t); dy = @(t) -t.^0.25.*sin(t) + 0.25*t.^(-0.75).*cos(t);
            z = @(t) 0*t; dz = @(t) 0*t;
            tRange = [0.1,2*pi];
            centrelineLab = '(t^0.25sin(t),t^0.25cos(t),0)';
        case 'E'
            x = @(t) t; dx = @(t) 1 + 0*t;
            y = @(t) tanh(100*t); dy = @(t) 100*sech(100*t).^2;
            z = @(t) 0*t; dz = @(t) 0*t;
            tRange = [-0.5,0.5];
            centrelineLab = '(t,tanh(100t),0)';
        case 'F'
            x = @(t) sin(t); dx = @(t) cos(t);
            y = @(t) cos(t); dy = @(t) -sin(t);
            z = @(t) t; dz = @(t) 1 + 0*t;
            tRange = [0,2*pi];
            centrelineLab = '(sin(t),cos(t),t)';
    end
end

==> figs/axiallyRotatingBodies/main.m <==
clear all
close all

labels = {'A', 'B', 'C', 'D', 'F'};

figure
% set(gcf,'Position',[90         664        1588         313])
% tiledlayout(1,length(labels))

allErrors = zeros(4,length(labels));
for i = 1 : numel(labels)
    label = labels{i};
    load(['data/',label,'ep=0.01.mat']);
    disp('ep = 0.01')
    disp([label,': Absolute error (rotlet) = ',num2str(errors.rotletAnsatz.maxAbsVel,'%.2e')])
    disp([label,': Absolute error (rotletRTTI1Approx) = ',num2str(errors.rotletAnsatzRTTI1Approx.maxAbsVel,'%.2e')])
    allErrors(1,i) = errors.rotletAnsatz.maxAbsVel;
    allErrors(3,i) = errors.rotletAnsatzRTTI1Approx.maxAbsVel;
    
    load(['data/',label,'ep=0.005.mat']);
    disp('ep = 0.005')
    disp([label,': Absolute error (rotlet) = ',num2str(errors.rotletAnsatz.maxAbsVel,'%.2e')])
    disp([label,': Absolute error (rotletRTTI1Approx) = ',num2str(errors.rotletAnsatzRTTI1Approx.maxAbsVel,'%.2e')])
    disp(' ')
    allErrors(2,i) = errors.rotletAnsatz.maxAbsVel;
    allErrors(4,i) = errors.rotletAnsatzRTTI1Approx.maxAbsVel;

    [x, y, z, dx, dy, dz, tRange, centrelineLab] = centrelines(label);
    ts = linspace(tRange(1), tRange(2), 1e3);
    m = sum(sqrt(diff(x(ts)).^2 + diff(y(ts)).^2 + diff(z(ts)).^2));
    clf
    hold on
    plot3(x(ts)/m,y(ts)/m,z(ts)/m,'Color', 'black', 'LineWidth', 2)
    
    % includeMask = ~isinf(errors.rotletAnsatz.relVel) & abs(output.velPrescribed) > 1e-12;
    % errors.rotletAnsatz.relVel(~includeMask) = NaN;
    % badMask = any(errors.rotletAnsatz.relVel > (0.5 * errors.rotletAnsatz.maxRelVel), 1);
    % scatter(output.evaluationPoints(1,badMask)/m, output.evaluationPoints(2,badMask)/m, 50, 'filled','MarkerFaceColor','red')
    
    set(gca,'DataAspectRatio',[1,1,1])
    axis off

    % Handle the 3D case, F, differently.
    if strcmp(label,'F')
        view(0,20)
        xlims = xlim;
        ylims = ylim;
        zlims = zlim;
        pz = [zlims(1),max(z(ts)/m),max(z(ts)/m),zlims(1)]; pz = (pz - mean(pz))*1.1 + mean(pz);
        % px = [xlims(1),xlims(1),xlims(2),xlims(2)];
        px = [min(pz),min(pz),max(pz),max(pz)]; px = px - mean(px);
        py = [ylims(2),ylims(2),ylims(2),ylims(2)];
        h = fill3(px,py,pz,[1,1,1],'LineStyle','none');
        plot3(0*x(ts)/m,0*y(ts)/m,z(ts)/m,'--','Color','black')
    else
        axis square
        xlims = xlim;
        ylims = ylim;
        px = [xlims(1),xlims(1),xlims(2),xlims(2)];
        py = [ylims(1),ylims(2),ylims(2),ylims(1)];
        h = fill(px,py,[1,1,1],'LineStyle','none');
    end
    uistack(h,'bottom')
    exportgraphics(gcf,[label,'.eps'])
end

sprintf([repmat('%.2e ',1,numel(labels)),'\n'],allErrors')


==> figs/offaxisRotation/centrelines.m <==
function [x, y, z, dx, dy, dz, tRange, centrelineLab] = centrelines(selection)
%% CENTRELINES returns function handles x,y,z, parameter range tRange, and a
% label centrelineLab corresponding to the integer selection made.
    switch selection
        case 'A'
            x = @(t) t; dx = @(t) 1 + 0*t;
            y = @(t) 0*t; dy = @(t) 0*t;
            z = @(t) 0*t; dz = @(t) 0*t;
            tRange = [-1,1];
            centrelineLab = '(t,0,0)';
        case 'B'
            x = @(t) t; dx = @(t) 1 + 0*t;
            y = @(t) t.^2; dy = @(t) 2*t;
            z = @(t) 0*t; dz = @(t) 0*t;
            tRange = [-1,1];
            centrelineLab = '(t,t^2,0)';
        case 'C'
            x = @(t) sin(t); dx = @(t) cos(t);
            y = @(t) sin(t).*cos(t); dy = @(t) cos(2*t);
            z = @(t) 0*t; dz = @(t) 0*t;
            tRange = [pi/2,3*pi/2];
            centrelineLab = '(sin(t),sin(t)cos(t),0)';
        case 'D'
            x = @(t) t.^0.25.*sin(t); dx = @(t) t.^0.25.*cos(t) + 0.25*t.^(-0.75).*sin(t);
            y = @(t) t.^0.25.*cos(t); dy = @(t) -t.^0.25.*sin(t) + 0.25*t.^(-0.75).*cos(t);
            z = @(t) 0*t; dz = @(t) 0*t;
            tRange = [0.1,2*pi];
            centrelineLab = '(t^0.25sin(t),t^0.25cos(t),0)';
        case 'E'
            x = @(t) t; dx = @(t) 1 + 0*t;
            y = @(t) tanh(100*t); dy = @(t) 100*sech(100*t).^2;
            z = @(t) 0*t; dz = @(t) 0*t;
            tRange = [-0.5,0.5];
            centrelineLab = '(t,tanh(100t),0)';
    end
end

==> figs/offaxisRotation/main.m <==
clear all
close all

figure
set(gcf,'Position',[1         546        1382         401])
tiledlayout(1,3)

load('data/A.mat');
disp(['A',': Absolute error (rotlet) = ',num2str(errors.rotletAnsatz.maxAbsVel)])
disp(['A',': Absolute error (combined) = ',num2str(errors.combinedAnsatz.maxAbsVel)])

nexttile()
hold on
box on
plot(output.rotletAnsatz.vel(1,:),'Color',0.9*[1,1,1],'LineWidth',1.5)
plot(output.rotletAnsatz.vel(2,:),'Color',0.4*[1,1,1],'LineWidth',1.5)
plot(output.rotletAnsatz.vel(3,:),'Color',0.0*[1,1,1],'LineWidth',1.5)
xlabel('Sample point')
ylabel('\boldmath$u$\textsuperscript{rotlet}')
set(gca,'YTick',[-0.01,0,0.01])
ax = gca;
ax.YAxis.Exponent = -2;
set(gca,'FontSize',24)

nexttile()
hold on
box on
plot(output.velPrescribed(1,:),'Color',0.9*[1,1,1],'LineWidth',1.5)
plot(output.velPrescribed(2,:),'Color',0.4*[1,1,1],'LineWidth',1.5)
plot(output.velPrescribed(3,:),'Color',0.0*[1,1,1],'LineWidth',1.5)
xlabel('Sample point')
ylabel('\boldmath$u$\textsuperscript{exact}')
set(gca,'YTick',[-0.01,0,0.01])
ax = gca;
ax.YAxis.Exponent = -2;
set(gca,'FontSize',24)

nexttile()
hold on
box on
plot(output.combinedAnsatz.vel(1,:),'Color',0.9*[1,1,1],'LineWidth',1.5)
plot(output.combinedAnsatz.vel(2,:),'Color',0.4*[1,1,1],'LineWidth',1.5)
plot(output.combinedAnsatz.vel(3,:),'Color',0.0*[1,1,1],'LineWidth',1.5)
xlabel('Sample point')
ylabel('\boldmath$u$\textsuperscript{combined}')
set(gca,'YTick',[-0.01,0,0.01])
ax = gca;
ax.YAxis.Exponent = -2;
set(gca,'FontSize',24)

% nexttile()
% hold on
% box on
% v = reshape(output.rotletAnsatz.vel,3,12,[]); 
% v = squeeze(mean(v,2));
% plot(output.evaluationArclengths,v(1,:),'Color',0.9*[1,1,1],'LineWidth',1.5)
% plot(output.evaluationArclengths,v(2,:),'Color',0.4*[1,1,1],'LineWidth',1.5)
% plot(output.evaluationArclengths,v(3,:),'Color',0.0*[1,1,1],'LineWidth',1.5)
% xlabel('$s$')
% ylabel('\boldmath$\bar{u}$\textsuperscript{rotlet}')
% set(gca,'YTick',[-1e-3,0,1e-3])
% 
% nexttile()
% hold on
% box on
% v = reshape(output.velPrescribed,3,12,[]); 
% v = squeeze(mean(v,2));
% plot(output.evaluationArclengths,v(1,:),'Color',0.9*[1,1,1],'LineWidth',1.5)
% plot(output.evaluationArclengths,v(2,:),'Color',0.4*[1,1,1],'LineWidth',1.5)
% plot(output.evaluationArclengths,v(3,:),'Color',0.0*[1,1,1],'LineWidth',1.5)
% xlabel('$s$')
% ylabel('\boldmath$\bar{u}$\textsuperscript{exact}')
% set(gca,'YTick',[-1e-3,0,1e-3])
% ylim(1e-3*[-1,1])
% 
% nexttile()
% hold on
% box on
% v = reshape(output.combinedAnsatz.vel,3,12,[]); 
% v = squeeze(mean(v,2));
% plot(output.evaluationArclengths,v(1,:),'Color',0.9*[1,1,1],'LineWidth',1.5)
% plot(output.evaluationArclengths,v(2,:),'Color',0.4*[1,1,1],'LineWidth',1.5)
% plot(output.evaluationArclengths,v(3,:),'Color',0.0*[1,1,1],'LineWidth',1.5)
% xlabel('$s$')
% ylabel('\boldmath$\bar{u}$\textsuperscript{combined}')
% set(gca,'YTick',[-1e-3,0,1e-3])
% ylim(1e-3*[-1,1])

exportgraphics(gcf,'offaxisRotation.eps','ContentType','vector')

==> figs/setup/avoidNAN.m <==
function r = avoidNAN(x,y)
	if any(isnan(x))
		r = cross(y,[1;0;0]);
		r = r / norm(r);
        if any(isnan(r))
            r = cross(y,[0;0;-1]);
            r = r / norm(r);
        end
	else
		r = x;
	end
end

==> figs/setup/main.m <==
epsilon = 0.09;
eta = @(s) sqrt(1-s.^2).*(1-0.1*cos(2*pi*s));
m = max(eta(linspace(-1,1,1e5)));
% Redefine eta so that it has max 1.
eta = @(s) eta(s) / m;
% Effective eccentricity.
e = sqrt(1 - epsilon^2);

x = @(t) t; dx = @(t) 1 + 0*t;
y = @(t) 0.3*cos(pi*t-0.2); dy = @(t) -0.3*pi*sin(pi*t-0.2);
z = @(t) 0*t; dz = @(t) 0*t;
ts = linspace(0,2,1000);

et = @(t) [dx(t);dy(t);dz(t)]; et = @(t) et(t) / norm(et(t));

% Define en.
dt = 1e-3;
en = @(t) (et(t+dt) - et(t-dt))/dt; en = @(t) en(t) / norm(en(t));
% % Correct for undefined en here: 
en = @(t) avoidNAN(en(t),et(t));

% en = @(t) [-dy(t);dx(t);0]; en = @(t) en(t) / norm(en(t));

xs = x(ts); ys = y(ts); zs = z(ts);
arcs = [0,cumsum(sqrt(diff(xs).^2 + diff(ys).^2 + diff(zs).^2))];
x = @(t) 2*x(t) / arcs(end); y = @(t) 2*y(t) / arcs(end); z = @(t) 2*z(t) / arcs(end);
% These are now redefined to give arclength 2.
xs = x(ts); ys = y(ts); zs = z(ts);
new_arcs = [0,cumsum(sqrt(diff(xs).^2 + diff(ys).^2 + diff(zs).^2))];
arc_to_param = @(s) interp1(new_arcs,ts,s+1,'linear','extrap');
xi = @(s) [x(arc_to_param(s));y(arc_to_param(s));z(arc_to_param(s))];
et = @(s) et(arc_to_param(s)); en = @(s) en(arc_to_param(s));

phi = -pi/6;
Rot = @(s) rotationVectorToMatrix(phi*et(s)); % To investigate phi indep.
R = @(s) Rot(s) * en(s);

% We'll remove the points that are inside the body.
h=1e-3;
s = linspace(-1+h,1-h,1000);
ens = cell2mat(arrayfun(R,s,'UniformOutput',false));
X_top =@(s) xi(s) + epsilon * eta(s) .* ens;
X_bot =@(s) xi(s) - epsilon * eta(s) .* ens;
X_comp = [X_top(s),X_bot(s)];

dX_top = (X_top(s+h) - X_top(s-h))/(2*h);
N_top = [-dX_top(2,:);dX_top(1,:);dX_top(3,:)];
dX_bot = (X_top(s+h) - X_top(s-h))/(2*h);
N_bot = [-dX_bot(2,:);-dX_bot(1,:);dX_bot(3,:)];
N_comp = [N_top, N_bot];

X_top = X_top(s) + [0;0;1]*s*5;
X_bot = X_bot(s) + [0;0;1]*s*5;
xis = xi(s) + [0;0;1]*s*5;

temp = X_bot;
X_bot(:,278:777) = X_top(:,278:777);
X_top(:,278:777) = temp(:,278:777);

close all
figure
set(gcf,'Position',[5         520        1676         427])
tiledlayout(1,2)
nexttile()
hold on
plot3(xis(1,:),xis(2,:),xis(3,:),'black','LineWidth',1,'LineStyle',':')
plot3(X_top(1,:),X_top(2,:),X_top(3,:),'black','LineWidth',2,'LineStyle','-')
plot3(X_bot(1,:),X_bot(2,:),X_bot(3,:),'black','LineWidth',2,'LineStyle','-')
axis equal
set(gca,'DataAspectRatio',[0.5,0.5,10])
set(gca,'PlotBoxAspectRatio',[2,1,1])
axis off
% xlim([-0.052587,8])
% ylim([-2.811,0.45187])

ts = linspace(0,2*pi,100);
ind = 520;
R1 = rotationVectorToMatrix(pi/2*en(s(ind)));
R2 = rotationVectorToMatrix(phi*et(s(ind)));
c = xis(:,ind) + cos(phi)*R2*R1*epsilon*(cos(ts).*[0;1;0] + sin(ts).*[0;0;1]);
plot3(c(1,:),c(2,:),c(3,:),'black','LineWidth',2);
cind = 75;
plot3([xis(1,ind);c(1,cind)],[xis(2,ind);c(2,cind)],[xis(3,ind);c(3,cind)],'black','LineWidth',2)
lx = 0.70584; ly = -0.33178; mx = 1.0815; my = -0.14395;
h=patch([lx;mx;mx;lx],[my;my;ly;ly],NaN,'LineStyle','--','LineWidth',2);
cind2 = 1;
plot3([xis(1,ind);c(1,cind2)],[xis(2,ind);c(2,cind2)],[xis(3,ind);c(3,cind2)],'black','LineWidth',2,'LineStyle','--')
ts = ts(cind:end);
c2 = xis(:,ind) + 0.5*cos(phi)*R2*R1*epsilon*(cos(ts).*[0;1;0] + sin(ts).*[0;0;1]);
plot3(c2(1,:),c2(2,:),c2(3,:),'black','LineWidth',2);
scatter3(c(1,1),c(2,1),c(3,1),100,'filled','MarkerFaceColor','black')
scatter3(xis(1,ind),xis(2,ind),xis(3,ind),100,'filled','MarkerFaceColor','black')
t1 = text(-0.0688625332322189,0.163921833459726,-5,'$s=-1$','FontSize',24);
t2 = text(1.58875701671477,0.129490566843617,-5,'$s=1$','FontSize',24);

% delete(h)

nexttile()
hold on
plot3(xis(1,:),xis(2,:),xis(3,:),'black','LineWidth',1,'LineStyle',':')
plot3(X_top(1,:),X_top(2,:),X_top(3,:),'black','LineWidth',2,'LineStyle','-')
plot3(X_bot(1,:),X_bot(2,:),X_bot(3,:),'black','LineWidth',2,'LineStyle','-')
axis equal
set(gca,'DataAspectRatio',[0.5,0.5,10])
set(gca,'PlotBoxAspectRatio',[2,1,1])
axis off
% xlim([-0.052587,8])
% ylim([-2.811,0.45187])

ts = linspace(0,2*pi,100);
ind = 520;
R1 = rotationVectorToMatrix(pi/2*en(s(ind)));
R2 = rotationVectorToMatrix(phi*et(s(ind)));
c = xis(:,ind) + cos(phi)*R2*R1*epsilon*(cos(ts).*[0;1;0] + sin(ts).*[0;0;1]);
plot3(c(1,:),c(2,:),c(3,:),'black','LineWidth',2);
cind = 75;
plot3([xis(1,ind);c(1,cind)],[xis(2,ind);c(2,cind)],[xis(3,ind);c(3,cind)],'black','LineWidth',2)
lx = 0.70584; ly = -0.33178; mx = 1.0815; my = -0.14395;
h=patch([lx;mx;mx;lx],[my;my;ly;ly],NaN,'LineStyle','--','LineWidth',2);
cind2 = 1;
plot3([xis(1,ind);c(1,cind2)],[xis(2,ind);c(2,cind2)],[xis(3,ind);c(3,cind2)],'black','LineWidth',2,'LineStyle','--')
ts = ts(cind:end);
c2 = xis(:,ind) + 0.5*cos(phi)*R2*R1*epsilon*(cos(ts).*[0;1;0] + sin(ts).*[0;0;1]);
plot3(c2(1,:),c2(2,:),c2(3,:),'black','LineWidth',2);
scatter3(c(1,1),c(2,1),c(3,1),100,'filled','MarkerFaceColor','black')
scatter3(xis(1,ind),xis(2,ind),xis(3,ind),100,'filled','MarkerFaceColor','black')
t1 = text(-0.0688625332322189,0.163921833459726,-5,'$s=-1$','FontSize',24);
t2 = text(1.58875701671477,0.129490566843617,-5,'$s=1$','FontSize',24);

xlim([lx,mx])
ylim([ly,my])
text(0.880070427398156,-0.161026793448294,0.0409270003437996,'{\boldmath${X}$}$(s,\phi)$','FontSize',24)
text(0.811490983835415,-0.218700830271859,0.224999994039536,'$\epsilon\eta(s)${\boldmath${e}$}$_r(s)$','FontSize',24)
text(0.888189,-0.235600168993387,0.224999994039536,'$\phi$','FontSize',24)
text(0.85285874283615,-0.264830881704629,0.224999994039521,'{\boldmath${\xi}$}$(s)$','FontSize',24)
text(0.899971218083675,-0.265450782694728,0.22499999403955,'{\boldmath${e}$}$_n(s)$','FontSize',24)


exportgraphics(gcf,'setup.eps','ContentType','vector')

==> figs/validityOfRTT/main.m <==
clear all
close all

if isfile('data/data.mat')
    load('data/data.mat')
else
    files = dir('data/parabola*.mat');
    omegas = zeros(length(files),1);
    errsTorque = zeros(length(files),1);
    errsVel = zeros(length(files),1);
    maxPrescribedVel = zeros(length(files),1);
    errsRelVel = zeros(length(files),1);
    errsRelTorque = zeros(length(files),1);
    outputs = cell(length(files),1);
    for i = 1 : length(files)
        load([files(i).folder,filesep,files(i).name])
        outputs{i} = output;
        omegas(i) = params.angVelSelector;
        errsTorque(i) = max(max(abs(output.combinedAnsatz.torque - output.combinedAnsatzRTT.torque)));
        errsVel(i) = max(max(abs(output.combinedAnsatz.vel - output.combinedAnsatzRTT.vel)));
        maxPrescribedVel(i) = max(max(abs(output.velPrescribed)));
        errsRelVel(i) = max(max(abs(output.combinedAnsatz.vel - output.combinedAnsatzRTT.vel)) ./ max(abs(output.velPrescribed)));
        errsRelTorque(i) = max(max(abs(output.combinedAnsatz.torque - output.combinedAnsatzRTT.torque)) ./ max(abs(output.combinedAnsatzRTT.torque)));
    end
    [omegas, I] = sort(omegas);
    outputs = outputs(I);
    errsTorque = errsTorque(I);
    errsVel = errsVel(I);
    maxPrescribedVel = maxPrescribedVel(I);
    errsRelVel = errsRelVel(I);
    errsRelTorque = errsRelTorque(I);
end

ep = params.epsilon;

figure
hold on
plot(ep*omegas, errsRelTorque, 'Color', 'black', 'LineWidth', 2,'LineStyle','-')
plot(ep*omegas, errsRelVel, 'Color', 'black', 'LineWidth', 2,'LineStyle','-.')
set(gca,'XScale','log')
set(gca,'YScale','log')
xlabel('$\epsilon |$\boldmath{$\Omega$}$| / |$\boldmath{$V$}$|$')
xlim([1e-2,1e2])
ylims1 = ylim;
yline(1e-2,'--')
box on

legend({'$\mathcal{E}^{\mbox{\boldmath $m$}}$','$\mathcal{E}^{\mbox{\boldmath $u$}}$'})


exportgraphics(gcf,'validityOfRTT.eps','ContentType','vector')

clear outputs
save('data/data.mat')

==> key_image/avoidNAN.m <==
function r = avoidNAN(x,y)
	if any(isnan(x))
		r = cross(y,[1;0;0]);
		r = r / norm(r);
        if any(isnan(r))
            r = cross(y,[0;0;-1]);
            r = r / norm(r);
        end
	else
		r = x;
	end
end

==> key_image/main.m <==
epsilon = 0.09;
eta = @(s) sqrt(1-s.^2).*(1-0.1*cos(2*pi*s));
m = max(eta(linspace(-1,1,1e5)));
% Redefine eta so that it has max 1.
eta = @(s) eta(s) / m;
% Effective eccentricity.
e = sqrt(1 - epsilon^2);

x = @(t) t; dx = @(t) 1 + 0*t;
y = @(t) 0.3*cos(pi*t-0.2); dy = @(t) -0.3*pi*sin(pi*t-0.2);
z = @(t) 0*t; dz = @(t) 0*t;
ts = linspace(0,2,1000);

et = @(t) [dx(t);dy(t);dz(t)]; et = @(t) et(t) / norm(et(t));

% Define en.
dt = 1e-3;
en = @(t) (et(t+dt) - et(t-dt))/dt; en = @(t) en(t) / norm(en(t));
% % Correct for undefined en here: 
en = @(t) avoidNAN(en(t),et(t));

% en = @(t) [-dy(t);dx(t);0]; en = @(t) en(t) / norm(en(t));

xs = x(ts); ys = y(ts); zs = z(ts);
arcs = [0,cumsum(sqrt(diff(xs).^2 + diff(ys).^2 + diff(zs).^2))];
x = @(t) 2*x(t) / arcs(end); y = @(t) 2*y(t) / arcs(end); z = @(t) 2*z(t) / arcs(end);
% These are now redefined to give arclength 2.
xs = x(ts); ys = y(ts); zs = z(ts);
new_arcs = [0,cumsum(sqrt(diff(xs).^2 + diff(ys).^2 + diff(zs).^2))];
arc_to_param = @(s) interp1(new_arcs,ts,s+1,'linear','extrap');
xi = @(s) [x(arc_to_param(s));y(arc_to_param(s));z(arc_to_param(s))];
et = @(s) et(arc_to_param(s)); en = @(s) en(arc_to_param(s));

phi = -pi/6;
Rot = @(s) rotationVectorToMatrix(phi*et(s)); % To investigate phi indep.
R = @(s) Rot(s) * en(s);

% We'll remove the points that are inside the body.
h=1e-3;
s = linspace(-1+h,1-h,1000);
ens = cell2mat(arrayfun(R,s,'UniformOutput',false));
X_top =@(s) xi(s) + epsilon * eta(s) .* ens;
X_bot =@(s) xi(s) - epsilon * eta(s) .* ens;
X_comp = [X_top(s),X_bot(s)];

dX_top = (X_top(s+h) - X_top(s-h))/(2*h);
N_top = [-dX_top(2,:);dX_top(1,:);dX_top(3,:)];
dX_bot = (X_top(s+h) - X_top(s-h))/(2*h);
N_bot = [-dX_bot(2,:);-dX_bot(1,:);dX_bot(3,:)];
N_comp = [N_top, N_bot];

X_top = X_top(s) + [0;0;1]*s*5;
X_bot = X_bot(s) + [0;0;1]*s*5;
xis = xi(s) + [0;0;1]*s*5;

temp = X_bot;
X_bot(:,278:777) = X_top(:,278:777);
X_top(:,278:777) = temp(:,278:777);

close all
figure
hold on
plot3(xis(1,1:5:end),xis(2,1:5:end),xis(3,1:5:end),'black','LineWidth',1,'LineStyle',':')
plot3(X_top(1,:),X_top(2,:),X_top(3,:),'black','LineWidth',2,'LineStyle','-')
plot3(X_bot(1,:),X_bot(2,:),X_bot(3,:),'black','LineWidth',2,'LineStyle','-')
axis equal
set(gca,'DataAspectRatio',[0.5,0.5,10])
set(gca,'PlotBoxAspectRatio',[2,1,1])
axis off

ts = linspace(0,2*pi,100);
ind = 520;
R1 = rotationVectorToMatrix(pi/2*en(s(ind)));
R2 = rotationVectorToMatrix(phi*et(s(ind)));
c = xis(:,ind) + cos(phi)*R2*R1*epsilon*(cos(ts).*[0;1;0] + sin(ts).*[0;0;1]);
plot3(c(1,:),c(2,:),c(3,:),'black','LineWidth',2);
cind = 75;
ts = ts(cind:end);
c2 = xis(:,ind) + 2*cos(phi)*R2*R1*epsilon*(cos(ts).*[0;1;0] + sin(ts).*[0;0;1]);
plot3(c2(1,:),c2(2,:),c2(3,:),'black','LineWidth',2);
scatter3(xis(1,ind),xis(2,ind),xis(3,ind),20,'filled','black')

annotation(gcf,'arrow',[0.553571428571429 0.526785714285714],...
    [0.45852380952381 0.464285714285715],'HeadWidth',15,'HeadLength',15);

exportgraphics(gcf,'graphical_abstract.eps','ContentType','vector')
